Measurements of top-quark pair differential cross-sections in the lepton+jets channel in $pp$ collisions at $\sqrt{s}$=13 TeV using the ATLAS detector

Measurements of differential cross-sections of top-quark pair production in fiducial phase-spaces are presented as a function of top-quark and $t\bar{t}$ system kinematic observables in proton-proton collisions at a centre-of-mass energy of $\sqrt{s}$=13 TeV. The data set corresponds to an integrated luminosity of $3.2$ fb${}^{-1}$, recorded in 2015 with the ATLAS detector at the CERN Large Hadron Collider. Events with exactly one electron or muon and at least two jets in the final state are used for the measurement. Two separate selections are applied that each focus on different top-quark momentum regions, referred to as resolved and boosted topologies of the $t\bar{t}$ final state. The measured spectra are corrected for detector effects and are compared to several Monte Carlo simulations by means of calculated $\chi^2$ and $p$-values.

==> figures/control/CopyFromINT.sh <==
#!/bin/bash

#dir=/Users/vero/Dropbox/INT_XS_ljetsdiff_13TeV
dir=/Users/veronique/Documents/Dropbox/INT_XS_ljetsdiff_13TeV

if [ $USER == qitek ] ; then
  dir=/home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/
fi

for topo in resolved ; do
  echo $topo
  for tag in cutflow_afterCuts 4j2b ; do
      echo $tag
      cp -p ${dir}/${topo}/figures/control/*${tag}*.pdf ${topo}/
  done
done

for topo in boosted ; do
  echo $topo
  # Bologna:
  #cp -p ${dir}/${topo}/figures/control/Bologna_Plots_13TeV/*.pdf ${topo}/
  # Glasgow

#  for i in mtw_boosted_emujets.pdf ljet_pt_boosted_emujets.pdf hadtop_pt_boosted_emujets.pdf ljet_topTagN_loose_boosted_emujets.pdf ljet_topTagN_boosted_emujets.pdf mu_pt_boosted_emujets.pdf el_pt_boosted_emujets.pdf lep_pt_boosted_emujets.pdf lep_eta_boosted_emujets.pdf met_met_boosted_emujets.pdf leptop_pt_boosted_emujets.pdf ljet_tau32_boosted_emujets.pdf  ljet_m_boosted_emujets.pdf ; do
#for i in hadtop_tau32_boosted_emujets.pdf hadtop_m_boosted_emujets.pdf ; do
for i in `cd boosted; ls *.pdf` ; do
    #echo $i
    ls  ${dir}/${topo}/figures/control/Glasgow/SignalRegion/${i}
    cp -p ${dir}/${topo}/figures/control/Glasgow/SignalRegion/${i}  ${topo}/
  #svn add ${topo}/${i}
  done

done


==> figures/control/boosted/CopyFromMike.sh <==
#!/bin/bash

#path=/afs/phas.gla.ac.uk/user/m/mfenton/public/TTbarDiffXsecPlotsJuly19th/PreliminaryPlots
#path=/afs/phas.gla.ac.uk/user/m/mfenton/public/TTbarDiffXsecPlots23Mar17_JVTFix

#path=/afs/phas.gla.ac.uk/user/m/mfenton/public/TTbarDiffXsecPlots13June17_PubCommComments/Internal/
#path=/afs/phas.gla.ac.uk/user/m/mfenton/public/TTbarDiffXsecPlots13June17_PubCommComments/NoLabel/

path=/afs/phas.gla.ac.uk/user/m/mfenton/public/DifXSecPlots_20Jun17/NoLabel/
#path=/afs/phas.gla.ac.uk/user/m/mfenton/public/DifXSecPlots_20Jun17/Internal/

#for i in `cd old/ ; ls *.pdf ` ; do
for i in `ls *.pdf ` ; do
   echo "Copying $i"
   cp ${path}/${i} ./
done


### ???cp /afs/phas.gla.ac.uk/user/m/mfenton/public/ForJiri/lep_eta/internal/lep_eta_boosted_emujets.pdf
#cp /afs/phas.gla.ac.uk/user/m/mfenton/public/ForJiri/lep_eta/nolabel/lep_eta_boosted_emujets.pdf


==> figures/control/resolved/CopyFromFederica.sh <==
#!/bin/bash

#for i in `ls *.pdf ` ; do
#   echo "Copying $i"
#   cp   /afs/cern.ch/user/f/ffabbri/public/ResolvedPreliminaryPlots/pdf/${i} ./
#done

cp /afs/cern.ch/user/f/ffabbri/public/ResolvedPreliminaryPlots/pdf/*.pdf ./
./MoveLogLin.sh


==> figures/control/resolved/CopyFromMarino.sh <==
#!/bin/bash

#for i in `ls *.pdf ` ; do
#   echo "Copying $i"
#   cp   /afs/cern.ch/user/f/ffabbri/public/ResolvedPreliminaryPlots/pdf/${i} ./
#done

#path=/afs/cern.ch/user/f/ffabbri/public/ResolvedPreliminaryPlots/
#path=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/control_plots_fixedaxis/
#path=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/controlPlots/img_internal/
#path=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/controlPlots/img/



#path=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/controlPlotsOverflow/img
#path=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/controlPlotsOverflow/img_internal/

# 1.7.2017
path=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/controlPlots/img


#style=internal
##style=public
#cp ${path}/${style}/pdf/*.pdf ./
cp ${path}/pdf/*.pdf ./

#./MoveLogLin.sh


==> figures/control/resolved/MoveLogLin.sh <==
#!/bin/bash


for i in `ls *.pdf | grep _logx` ; do
  j=`echo $i | sed "s/_logx//"`
  echo "$i ==> $j"
  mv  $j $i
done


==> figures/corrs_particle/CopyFromINT.sh <==
#!/bin/bash

dir=/home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/

for topo in resolved ; do
  #for i in `cd ${dir}/${topo}/figures/corrs_particle/ ; ls *_co.pdf | grep -v difference` ; do
  for i in `cd ${topo} ; ls *.pdf` ; do
    cp -p ${dir}/${topo}/figures/corrs_particle/${i} ${topo}/
  done
done


for topo in boosted ; do
  #for i in `cd ${dir}/${topo}/figures/corrs_particle/ ; ls *.pdf | egrep "acc_|eff_|Matrix_"` ; do
  for i in `cd ${topo} ; ls *.pdf` ; do
    cp -p ${dir}/${topo}/figures/corrs_particle/${i} ${topo}/
  done
done


==> figures/corrs_particle/boosted/GetAll.sh <==
#!/bin/bash
#cp /afs/cern.ch/work/f/ffabbri/public/Analysis13TeV/PLOT/Corrections/*.pdf .
#cp /afs/cern.ch/user/a/amenga/public/PLOTS_19012016/pdf/*Particle*.pdf .

# corrections
#dircorrs=/afs/cern.ch/work/q/qitek/TopResolved_8TeV_MAMbo/MAMbo/python/pdf/
dircorrs=/afs/cern.ch/user/q/qitek/public/ljets_phase1/corrs/pdf/
cp ${dircorrs}/*boosted*.pdf ./

# migrations:
#dirmigra=/afs/cern.ch/user/q/qitek/qitek/TopResolved_8TeV_MAMbo/MAMbo/macros/binning/migration_reco/
dirmigra=/afs/cern.ch/user/q/qitek/public/ljets_phase1/migra/
cp ${dirmigra}/1fj1b/topH/Matrix_reco_particle_pt_??.pdf ./
cp ${dirmigra}/1fj1b/topH/Matrix_reco_particle_absrap_??.pdf ./



==> figures/corrs_particle/resolved/CopyCorrs.sh <==
#!/bin/bash
#cp /afs/cern.ch/work/f/ffabbri/public/Analysis13TeV/PLOT/Corrections/*.pdf .
#cp /afs/cern.ch/user/a/amenga/public/PLOTS_19012016/pdf/*Particle*.pdf .

for i in `ls /afs/cern.ch/work/q/qitek/TopResolved_8TeV_MAMbo/MAMbo/python/pdf/*.pdf | grep -v boost` ; do
  cp $i ./
done



==> figures/corrs_particle/resolved/CopyMigra.sh <==
#!/bin/bash

suff=pdf

#dir=/afs/cern.ch/user/q/qitek/qitek/TopResolved_8TeV_MAMbo/MAMbo/macros/binning/migration_reco/4j2b/
dir=/afs/cern.ch/user/q/qitek/public/ljets_phase1/migra/4j2b/

for ll in el mu co ; do


for p in tt topH topL ; do
  echo "=== Copying ${p}..."
  for spect in pt m absrap ; do
    cp ${dir}/${p}/Matrix_reco_particle_${spect}_${ll}.${suff} ./Matrix_reco_particle_${p}_${spect}_${ll}.${suff}
  done
done

echo "=== Copying difference..."
for p in difference ; do
  cp ${dir}/${p}/Matrix_reco_particle_*_${ll}.${suff} ./
done


done


==> figures/corrs_particle/resolved/GetAll.sh <==
#!/bin/bash

./CopyMigra.sh 
./CopyCorrs.sh


==> figures/unfolding_particle/CopyFromINT.sh <==
#!/bin/bash


dir=/Users/veronique/Documents/Dropbox/INT_XS_ljetsdiff_13TeV
#dir=/Users/vero/Dropbox/INT_XS_ljetsdiff_13TeV

if [ $USER == qitek ] ; then
  dir=/home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/
fi

#for topo in resolved ; do
#  echo "Copying ${topo}"
#  for i in `cd ${topo} ; ls *.pdf` ; do
#    cp -p ${dir}/${topo}/figures/unfolding_particle/${i} ${topo}/
#  done
#done


for topo in boosted ; do
  # first time: cp -p ${dir}/${topo}/figures/unfolding_particle/Glasgow/*.pdf ${topo}/
  for i in `cd ${topo} ; ls *.pdf` ; do
    echo $i
    #cp -p ${dir}/${topo}/figures/unfolding_particle/Glasgow/${i} ${topo}/
    cp -p ${dir}/${topo}/figures/unfolding_particle/Bologna/${i} ${topo}/
  done
done


==> figures/unfolding_particle/boosted/CopyFromFederica.sh <==
#!/bin/bash

#cp /afs/cern.ch/user/f/ffabbri/public/PosPubCom_ForJiri/Internal/*.pdf ./
cp /afs/cern.ch/user/f/ffabbri/public/PosPubCom_ForJiri/ATLASOnly/*.pdf ./


==> figures/unfolding_particle/resolved/CopyFromMarino.sh <==
#!/bin/bash

#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/unfolded-preliminary/

#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/unfolded_20161123/img/
#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/unfolded_20161123/img_preliminary/
#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/unfolded_20161123/img_internal/
#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/unfolded_jvtfixed_20170306/img
#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/unfolded_jvtfixed_20170306/img_internal/
#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/fakes_fixed/unfolded/

#dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/unfolded/img_internal/
dir=/afs/cern.ch/user/m/mromano/work/public/Diff13TeV/PubcomComments/unfolded/img/


for i in `ls *.pdf ` ; do
#for i in `ls *.pdf | grep -v fractional` ; do
   echo "Copying $i"
   cp  ${dir}/pdf/${i} ./
done


for i in `cd ${dir}/pdf/ ; ls ll_*.pdf | grep fractional` ; do
#    j=`echo $i | sed "s|_fractional_uncertainties_|.fractional_uncertainties.|g"`
   j=`echo $i | sed "s|ll_||g"`
   echo "Tryig to get $i as $j ..."
   cp  ${dir}/pdf/${i} ${j}
done

#   for i in `ls *ll_*fractional*.pdf ` ; do
#  j=`echo $i | sed "s|ll_||"`
#  echo "Moving $i $j !!!"
#  mv $i $j
#done


==> tables/CopyFromINT.sh <==
#!/bin/bash

cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/resolved/tables/table_yields.tex ./
cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/resolved/tables/Yields_??.tex ./

cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/boosted/figures/control/Glasgow/EventYield_co.tex EventYield_boosted.tex
cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/boosted/figures/control/Glasgow/EventYield_el.tex EventYield_boosted_el.tex
cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/boosted/figures/control/Glasgow/EventYield_mu.tex EventYield_boosted_mu.tex

cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/resolved/tables/rivet/modelcomparison.tex ./



==> tables/rivet/CopyFromINTnote.sh <==
#!/bin/bash

dir=/home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/resolved/tables/rivet
cp ${dir}/*.tex ./resolved/

dir=/home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/boosted/tables/rivet
cp ${dir}/*.tex ./boosted/



==> tables/systematics/CopyFromINT.sh <==
#!/bin/bash

for topo in resolved ; do
  cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/${topo}/tables/table_syst*.tex ./${topo}/
done


for topo in boosted  ; do
  cp /home/qitek/work/tex/INT_XS_ljetsdiff_13TeV/${topo}/tables/boosted/Bologna/table_syst*.tex ./${topo}/
done


==> tables/systematics/RenameInFiles.sh <==
#!/bin/sh

if [ $# -lt 3 ] ; then
  echo "Usage: $0 extension oldstr newstr"
  echo "Example: $0 .cpp std::cout cout"
  exit 1
fi

echo "OK!"

ext=$1
oldstr=$2
newstr=$3

echo "WARNING: Will do a replace of ${oldstr} --> ${newstr}  in files *${ext}"
echo "ARE you sure?"
echo "Hit any key to continue..."
read AAA


for i in `ls *.${ext}` ; do
    file=${i}
    if [ -f ${file} ] ; then
      echo "Replacing ${oldstr} --> ${newstr} in ${file} ..."
      cat ${file} | sed "s|${oldstr}|${newstr}|g" > ${file}_tmp
      mv ${file}_tmp ${file}
    else
      echo "ERROR: file $file does not exist!"
    fi  
done



